SemRep: Generative Code Representation Learning with Code Transformations

Code transformation is a foundational capability in the software development process, where its effectiveness relies on constructing a high-quality code representation to characterize the input code semantics and guide the transformation. Existing approaches treat code transformation as an end-to-end learning task, leaving the construction of the representation needed for semantic reasoning implicit in model weights or relying on rigid compiler-level abstractions. We present SemRep, a framework that improves code transformation through generative code representation learning. Our key insight is to employ the semantics-preserving transformations as the intermediate representation, which serves as both a generative mid-training task and the guidance for subsequent instruction-specific code transformations. Across general code editing and optimization tasks (e.g., GPU kernel optimization), SemRep outperforms the extensively finetuned baselines with strictly the same training budget by 6.9% in correctness, 1.1x in performance, 13.9% in generalization, and 6.7% in robustness. With the improved exploration of diverse code transformations, SemRep is particularly amenable to evolutionary search. Combined with an evolutionary coding agent, SemRep finds optimizations that 685B larger-weight baselines fail to discover while achieving the same performance with 25% less inference compute.

==> sections/case_study/circle_packing_trajs/program_55.py <==
# EVOLVE-BLOCK-START
import numpy as np

def construct_packing():
    n = 26
    centers = np.zeros((n, 2))

    # Central circle
    centers[0] = [0.5, 0.5]

    # First ring (8 circles) at radius 0.2 from center
    for i in range(8):
        angle = 2 * np.pi * i / 8
        centers[i + 1] = [0.5 + 0.2 * np.cos(angle), 0.5 + 0.2 * np.sin(angle)]

    # Outer ring (13 circles) at radius 0.38 from center
    for i in range(13):
        angle = 2 * np.pi * i / 13
        centers[9 + i] = [0.5 + 0.38 * np.cos(angle), 0.5 + 0.38 * np.sin(angle)]

    # Add four corner circles
    corners = [
        [0.15, 0.15],  # Bottom-left corner
        [0.85, 0.15],  # Bottom-right corner
        [0.85, 0.85],  # Top-right corner
        [0.15, 0.85]   # Top-left corner
    ]
    centers[22:26] = corners

    radii = compute_max_radii(centers)
    sum_radii = np.sum(radii)

    return centers, radii, sum_radii

def compute_max_radii(centers):
    n = centers.shape[0]
    radii = np.zeros(n)

    # Edge distances
    edge_dists = np.minimum(centers[:, 0], centers[:, 1])
    edge_dists = np.minimum(edge_dists, np.minimum(1 - centers[:, 0], 1 - centers[:, 1]))

    # Nearest neighbor distances
    min_neighbor_dists = np.full(n, np.inf)
    for i in range(n):
        for j in range(i + 1, n):
            dist = np.linalg.norm(centers[i] - centers[j])
            if dist < min_neighbor_dists[i]:
                min_neighbor_dists[i] = dist
            if dist < min_neighbor_dists[j]:
                min_neighbor_dists[j] = dist

    # Compute radii as the minimum between edge and half neighbor distance
    radii = np.minimum(edge_dists, min_neighbor_dists / 2)

    return radii

def run_packing():
    return construct_packing()

def visualize(centers, radii):
    import matplotlib.pyplot as plt
    from matplotlib.patches import Circle

    fig, ax = plt.subplots(figsize=(8, 8))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_aspect("equal")
    ax.grid(True)

    for center, radius in zip(centers, radii):
        circle = Circle(center, radius, alpha=0.5)
        ax.add_patch(circle)
    plt.title(f"Circle Packing (n={len(centers)}, sum={sum(radii):.6f})")
    plt.show()

if __name__ == "__main__":
    centers, radii, sum_radii = run_packing()
    print(f"Sum of radii: {sum_radii}")
    visualize(centers, radii)
# EVOLVE-BLOCK-END

==> sections/case_study/circle_packing_trajs/program_9.py <==
# EVOLVE-BLOCK-START
"""Constructor-based circle packing for n=26 circles"""
import numpy as np

def construct_packing():
    """
    Construct a specific arrangement of 26 circles in a unit square
    that attempts to maximize the sum of their radii.

    Returns:
        Tuple of (centers, radii, sum_of_radii)
        centers: np.array of shape (26, 2) with (x, y) coordinates
        radii: np.array of shape (26) with radius of each circle
        sum_of_radii: Sum of all radii
    """
    n = 26
    centers = np.zeros((n, 2))

    # Create a 5x5 grid with spacing 0.2, skipping the central cell
    spacing = 0.2
    idx = 0
    for i in range(5):
        y = 0.1 + i * spacing
        for j in range(5):
            x = 0.1 + j * spacing
            if i == 2 and j == 2:  # Skip the center cell (0.5, 0.5)
                continue
            centers[idx] = [x, y]
            idx += 1

    # Add the 26th circle at the true center
    centers[25] = [0.5, 0.5]

    # Clip to ensure all circles are within the unit square
    centers = np.clip(centers, 0.01, 0.99)

    # Compute radii using the improved method
    radii = compute_max_radii(centers)
    sum_radii = np.sum(radii)

    return centers, radii, sum_radii

def compute_max_radii(centers):
    """
    Compute the maximum valid radii for each circle position without overlapping or exceeding edges.
    Uses edge distances and half the closest neighbor distance.

    Args:
        centers: np.array of shape (n, 2) with (x, y) coordinates

    Returns:
        np.array of shape (n) with radius of each circle
    """
    n = centers.shape[0]
    radii = np.empty(n)

    # Compute edge distances for each circle
    edge_dists = np.minimum(centers[:, 0], 1 - centers[:, 0])
    edge_dists = np.minimum(edge_dists, centers[:, 1])
    edge_dists = np.minimum(edge_dists, 1 - centers[:, 1])

    # Compute minimum distance to any other circle divided by 2
    min_dists = np.full(n, np.inf)
    for i in range(n):
        for j in range(i + 1, n):
            dist = np.linalg.norm(centers[i] - centers[j])
            if dist < min_dists[i]:
                min_dists[i] = dist
            if dist < min_dists[j]:
                min_dists[j] = dist
    min_dists /= 2.0  # Max possible radius without overlapping closest neighbor

    # The radius is the minimum of edge distance and min neighbor distance/2
    radii = np.minimum(edge_dists, min_dists)

    return radii

# EVOLVE-BLOCK-END

def run_packing():
    """Run the circle packing constructor for n=26"""
    centers, radii, sum_radii = construct_packing()
    return centers, radii, sum_radii

def visualize(centers, radii):
    """
    Visualize the circle packing

    Args:
        centers: np.array of shape (n, 2) with (x, y) coordinates
        radii: np.array of shape (n) with radius of each circle
    """
    import matplotlib.pyplot as plt
    from matplotlib.patches import Circle

    fig, ax = plt.subplots(figsize=(8, 8))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_aspect("equal")
    ax.grid(True)

    for center, radius in zip(centers, radii):
        circle = Circle(center, radius, alpha=0.5)
        ax.add_patch(circle)
        ax.text(center[0], center[1], f"{radius:.2f}", ha="center", va="center")

    plt.title(f"Circle Packing (n={len(centers)}, sum={sum(radii):.6f})")
    plt.show()

if __name__ == "__main__":
    centers, radii, sum_radii = run_packing()
    print(f"Sum of radii: {sum_radii:.6f}")
    # Expected improvement closer to AlphaEvolve's 2.635

    visualize(centers, radii)

==> sections/case_study/circle_packing_trajs/program_93.py <==
# EVOLVE-BLOCK-START
import numpy as np

def construct_packing():
    n = 26
    centers = np.zeros((n, 2))

    # Central circle
    centers[0] = [0.5, 0.5]

    # First ring (8 circles) at radius 0.2 from center
    for i in range(8):
        angle = 2 * np.pi * i / 8
        centers[i + 1] = [
            0.5 + 0.2 * np.cos(angle),
            0.5 + 0.2 * np.sin(angle)
        ]

    # Outer ring (13 circles) at radius 0.35 from center (adjusted radius)
    for i in range(13):
        angle = 2 * np.pi * i / 13
        centers[9 + i] = [
            0.5 + 0.35 * np.cos(angle),
            0.5 + 0.35 * np.sin(angle)
        ]

    # Add four corner circles placed closer to the edges (adjusted positions)
    corners = [
        [0.1, 0.1],  # Bottom-left corner
        [0.9, 0.1],  # Bottom-right corner
        [0.9, 0.9],  # Top-right corner
        [0.1, 0.9]   # Top-left corner
    ]
    centers[22:26] = corners

    # Simulated annealing optimization
    best_centers = centers.copy()
    best_sum = compute_sum(best_centers)
    current_centers = best_centers.copy()
    current_sum = best_sum
    temp = 1.0
    cooling = 0.9995
    steps = 200000  # Increased steps for better optimization

    for _ in range(steps):
        idx = np.random.randint(n)
        delta = np.random.uniform(-0.015, 0.015, 2)  # Slightly larger delta for exploration
        new_center = current_centers[idx] + delta
        new_center = np.clip(new_center, 0.0, 1.0)
        new_centers = current_centers.copy()
        new_centers[idx] = new_center
        new_sum = compute_sum(new_centers)

        # Metropolis criterion with improved acceptance probability
        if new_sum > current_sum or np.random.rand() < np.exp((new_sum - current_sum) / temp):
            current_centers = new_centers.copy()
            current_sum = new_sum
            if new_sum > best_sum:
                best_centers = new_centers.copy()
                best_sum = new_sum
        temp *= cooling

    return best_centers, compute_max_radii(best_centers), best_sum

def compute_max_radii(centers):
    n = centers.shape[0]
    radii = np.zeros(n)

    # Edge distances to all four sides
    edge_dists = np.minimum(centers[:, 0], centers[:, 1])
    edge_dists = np.minimum(edge_dists, np.minimum(1 - centers[:, 0], 1 - centers[:, 1]))

    # Nearest neighbor distances using efficient computation
    dist_matrix = np.linalg.norm(centers[:, np.newaxis] - centers, axis=2)
    np.fill_diagonal(dist_matrix, np.inf)
    min_neighbor_dists = np.min(dist_matrix, axis=1)

    # Radii are the minimum between edge distance and half the nearest neighbor distance
    radii = np.minimum(edge_dists, min_neighbor_dists / 2)

    return radii

def compute_sum(centers):
    return np.sum(compute_max_radii(centers))

def run_packing():
    return construct_packing()

def visualize(centers, radii):
    import matplotlib.pyplot as plt
    from matplotlib.patches import Circle

    fig, ax = plt.subplots(figsize=(8, 8))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_aspect("equal")
    ax.grid(True)

    for center, radius in zip(centers, radii):
        circle = Circle(center, radius, alpha=0.5)
        ax.add_patch(circle)
    plt.title(f"Circle Packing (n={len(centers)}, sum={np.sum(radii):.6f})")
    plt.show()

if __name__ == "__main__":
    centers, radii, sum_radii = run_packing()
    print(f"Sum of radii: {sum_radii}")
    visualize(centers, radii)
# EVOLVE-BLOCK-END

==> sections/case_study/minimum_spanning_trees_trajs/initial_program.py <==
# EVOLVE-BLOCK-START
"""
Minimum Spanning Tree
Given an undirected weighted graph, find a minimum spanning tree (MST) — a subset of edges that connects all nodes with minimum total edge weight and no cycles.

Input:
A dictionary with the following keys:
  - "num_nodes": An integer representing the number of nodes in the undirected graph.
  - "edges": A list of [u, v, weight] where u,v are integers in [0..num_nodes-1]
             and weight is a float representing the edge weight.

Example input:
{
  "num_nodes": 5,
  "edges": [
    [0, 1, 1.2],
    [0, 2, 2.3],
    [1, 2, 1.0],
    [2, 3, 3.4],
    [1, 4, 0.9]
  ]
}

Output:
A dictionary with a single key:
  - "mst_edges": A list of [u, v, weight] edges that form the MST of the graph,
                 sorted in ascending order by (u, v) for consistency.

Example output:
{
  "mst_edges": [
    [1, 4, 0.9],
    [1, 2, 1.0],
    [0, 1, 1.2],
    [2, 3, 3.4]
  ]
}

Category: graph

This is the initial implementation that will be evolved by OpenEvolve.
The solve method will be improved through evolution.
"""
import logging
import random
import networkx as nx
import numpy as np
from typing import Any, Dict, List, Optional

class MinimumSpanningTree:
    """
    Initial implementation of minimum_spanning_tree task.
    This will be evolved by OpenEvolve to improve performance and correctness.
    """
    
    def __init__(self):
        """Initialize the MinimumSpanningTree."""
        pass
    
    def solve(self, problem):
        """
        Solve the minimum_spanning_tree problem.
        
        Args:
            problem: Dictionary containing problem data specific to minimum_spanning_tree
                   
        Returns:
            The solution in the format expected by the task
        """
        try:
            """
            Construct the graph in networkx, compute MST using minimum_spanning_edges,
            and return the MST edges sorted by (u, v).

            :param problem: dict with 'num_nodes', 'edges'
            :return: dict with 'mst_edges'
            """
            G = nx.Graph()
            num_nodes = problem["num_nodes"]
            edges = problem["edges"]

            G.add_nodes_from(range(num_nodes))
            for u, v, w in edges:
                G.add_edge(u, v, weight=w)

            # networkx returns an iterator of MST edges
            mst_edges_data = list(nx.minimum_spanning_edges(G, data=True))

            # Convert to [u, v, weight]
            # each edge is (u, v, {'weight': w})
            mst_edges = []
            for u, v, data in mst_edges_data:
                # ensure u < v for sorting consistency
                if u > v:
                    u, v = v, u
                mst_edges.append([u, v, data["weight"]])

            # Sort by (u, v)
            mst_edges.sort(key=lambda x: (x[0], x[1]))
            return {"mst_edges": mst_edges}
            
        except Exception as e:
            logging.error(f"Error in solve method: {e}")
            raise e
    
    def is_solution(self, problem, solution):
        """
        Check if the provided solution is valid.
        
        Args:
            problem: The original problem
            solution: The proposed solution
                   
        Returns:
            True if the solution is valid, False otherwise
        """
        try:
            """
            Validate by recomputing the MST and comparing the edge sets exactly.

            :param problem: dict with 'num_nodes', 'edges'
            :param solution: dict with 'mst_edges'
            :return: bool
            """
            if "mst_edges" not in solution:
                logging.error("Solution must contain 'mst_edges'.")
                return False

            ref = self.solve(problem)["mst_edges"]
            proposed = solution["mst_edges"]

            if len(proposed) != len(ref):
                logging.error("Proposed MST has different number of edges than reference MST.")
                return False

            # Compare edge by edge
            if proposed != ref:
                logging.error(
                    f"Proposed MST edges differ from reference MST edges.\nRef: {ref}\nProp: {proposed}"
                )
                return False

            return True
            
        except Exception as e:
            logging.error(f"Error in is_solution method: {e}")
            return False

def run_solver(problem):
    """
    Main function to run the solver.
    This function is used by the evaluator to test the evolved solution.
    
    Args:
        problem: The problem to solve
        
    Returns:
        The solution
    """
    solver = MinimumSpanningTree()
    return solver.solve(problem)

# EVOLVE-BLOCK-END

# Test function for evaluation
if __name__ == "__main__":
    # Example usage
    print("Initial minimum_spanning_tree implementation ready for evolution")


==> sections/case_study/minimum_spanning_trees_trajs/program_12.py <==
# EVOLVE-BLOCK-START
"""
Minimum Spanning Tree
Given an undirected weighted graph, find a minimum spanning tree (MST) — a subset of edges that connects all nodes with minimum total edge weight and no cycles.

Input:
A dictionary with the following keys:
  - "num_nodes": An integer representing the number of nodes in the undirected graph.
  - "edges": A list of [u, v, weight] where u,v are integers in [0..num_nodes-1]
             and weight is a float representing the edge weight.

Example input:
{
  "num_nodes": 5,
  "edges": [
    [0, 1, 1.2],
    [0, 2, 2.3],
    [1, 2, 1.0],
    [2, 3, 3.4],
    [1, 4, 0.9]
  ]
}

Output:
A dictionary with a single key:
  - "mst_edges": A list of [u, v, weight] edges that form the MST of the graph,
                 sorted in ascending order by (u, v) for consistency.

Example output:
{
  "mst_edges": [
    [1, 4, 0.9],
    [1, 2, 1.0],
    [0, 1, 1.2],
    [2, 3, 3.4]
  ]
}

Category: graph

This is the initial implementation that will be evolved by OpenEvolve.
The solve method will be improved through evolution.
"""
import logging
import operator
from typing import Any, Dict, List, Optional

class MinimumSpanningTree:
    """
    Implementation of minimum_spanning_tree task using Kruskal's algorithm for improved performance.
    """
    
    def __init__(self):
        pass  # No initialization needed
    
    def solve(self, problem: Dict[str, Any]) -> Dict[str, List[List[float]]]:
        try:
            num_nodes = problem["num_nodes"]
            edges = problem["edges"]

            # Sort edges by weight using efficient operator.itemgetter
            edges_sorted = sorted(edges, key=operator.itemgetter(2))

            parent = list(range(num_nodes))
            size = [1] * num_nodes

            def find(u: int) -> int:
                while parent[u] != u:
                    parent[u] = parent[parent[u]]  # Path compression
                    u = parent[u]
                return u
            
            def union(u: int, v: int) -> bool:
                u_root = find(u)
                v_root = find(v)
                if u_root == v_root:
                    return False
                if size[u_root] < size[v_root]:
                    parent[u_root] = v_root
                    size[v_root] += size[u_root]
                else:
                    parent[v_root] = u_root
                    size[u_root] += size[v_root]
                return True

            mst_edges = []
            edge_count = 0
            target = num_nodes - 1  # Precompute to avoid repeated calculation

            for edge in edges_sorted:
                u, v, w = edge
                if find(u) != find(v):
                    union(u, v)
                    if u > v:
                        u, v = v, u
                    mst_edges.append([u, v, w])
                    edge_count += 1
                    if edge_count == target:
                        break

            # Final sort using operator for efficiency
            mst_edges.sort(key=operator.itemgetter(0, 1))
            return {"mst_edges": mst_edges}
            
        except Exception as e:
            logging.error(f"Error in solve method: {e}")
            raise e
    
    def is_solution(self, problem: Dict[str, Any], solution: Dict[str, Any]) -> bool:
        try:
            if "mst_edges" not in solution:
                logging.error("Solution must contain 'mst_edges'.")
                return False

            ref = self.solve(problem)["mst_edges"]
            proposed = solution["mst_edges"]

            if len(proposed) != len(ref):
                logging.error("Edge count mismatch between proposed and reference MST.")
                return False

            if proposed != ref:
                logging.error(f"MST edges don't match. Expected {ref}, got {proposed}.")
                return False

            return True
            
        except Exception as e:
            logging.error(f"Validation error: {str(e)}")
            return False

def run_solver(problem: Dict[str, Any]) -> Dict[str, Any]:
    solver = MinimumSpanningTree()
    return solver.solve(problem)

# EVOLVE-BLOCK-END

if __name__ == "__main__":
    print("Optimized MST implementation using Kruskal's algorithm ready for evaluation")

==> sections/case_study/minimum_spanning_trees_trajs/program_2.py <==
# EVOLVE-BLOCK-START
"""
Minimum Spanning Tree
Given an undirected weighted graph, find a minimum spanning tree (MST) — a subset of edges that connects all nodes with minimum total edge weight and no cycles.

Input:
A dictionary with the following keys:
  - "num_nodes": An integer representing the number of nodes in the undirected graph.
  - "edges": A list of [u, v, weight] where u,v are integers in [0..num_nodes-1]
             and weight is a float representing the edge weight.

Example input:
{
  "num_nodes": 5,
  "edges": [
    [0, 1, 1.2],
    [0, 2, 2.3],
    [1, 2, 1.0],
    [2, 3, 3.4],
    [1, 4, 0.9]
  ]
}

Output:
A dictionary with a single key:
  - "mst_edges": A list of [u, v, weight] edges that form the MST of the graph,
                 sorted in ascending order by (u, v) for consistency.

Example output:
{
  "mst_edges": [
    [1, 4, 0.9],
    [1, 2, 1.0],
    [0, 1, 1.2],
    [2, 3, 3.4]
  ]
}

Category: graph

This is the initial implementation that will be evolved by OpenEvolve.
The solve method will be improved through evolution.
"""
import logging
from typing import Any, Dict, List, Optional

class MinimumSpanningTree:
    """
    Implementation of minimum_spanning_tree task using Kruskal's algorithm for improved performance.
    """
    
    def __init__(self):
        """Initialize the MinimumSpanningTree."""
        pass
    
    def solve(self, problem: Dict[str, Any]) -> Dict[str, List[List[float]]]:
        """
        Solve the minimum_spanning_tree problem using Kruskal's algorithm.
        
        Args:
            problem: Dictionary containing problem data specific to minimum_spanning_tree
                   
        Returns:
            The solution in the format expected by the task
        """
        try:
            num_nodes = problem["num_nodes"]
            edges = problem["edges"]

            # Sort edges by weight to facilitate Kruskal's algorithm
            edges_sorted = sorted(edges, key=lambda x: x[2])

            parent = list(range(num_nodes))
            size = [1] * num_nodes  # Using size for union by larger size

            def find(u: int) -> int:
                while parent[u] != u:
                    parent[u] = parent[parent[u]]  # Path compression
                    u = parent[u]
                return u
            
            def union(u: int, v: int) -> bool:
                u_root = find(u)
                v_root = find(v)
                if u_root == v_root:
                    return False  # Already connected
                # Union by size: attach smaller to larger
                if size[u_root] < size[v_root]:
                    parent[u_root] = v_root
                    size[v_root] += size[u_root]
                else:
                    parent[v_root] = u_root
                    size[u_root] += size[v_root]
                return True

            mst_edges = []
            edge_count = 0

            for edge in edges_sorted:
                u, v, w = edge
                if find(u) != find(v):
                    union(u, v)
                    # Ensure consistent ordering for output sorting
                    if u > v:
                        u, v = v, u
                    mst_edges.append([u, v, w])
                    edge_count += 1
                    if edge_count == num_nodes - 1:
                        break  # Early exit once MST is complete

            # Final sort by (u, v) for consistent output
            mst_edges.sort(key=lambda x: (x[0], x[1]))
            return {"mst_edges": mst_edges}
            
        except Exception as e:
            logging.error(f"Error in solve method: {e}")
            raise e
    
    def is_solution(self, problem: Dict[str, Any], solution: Dict[str, Any]) -> bool:
        """
        Check if the provided solution is valid.
        
        Args:
            problem: The original problem
            solution: The proposed solution
                   
        Returns:
            True if the solution is valid, False otherwise
        """
        try:
            if "mst_edges" not in solution:
                logging.error("Solution must contain 'mst_edges'.")
                return False

            ref = self.solve(problem)["mst_edges"]
            proposed = solution["mst_edges"]

            if len(proposed) != len(ref):
                logging.error("Proposed MST has different number of edges than reference MST.")
                return False

            # Compare edge sets exactly after sorting
            if proposed != ref:
                logging.error(
                    f"Proposed MST edges differ from reference MST edges.\nRef: {ref}\nProp: {proposed}"
                )
                return False

            return True
            
        except Exception as e:
            logging.error(f"Error in is_solution method: {e}")
            return False

def run_solver(problem: Dict[str, Any]) -> Dict[str, Any]:
    """
    Main function to run the solver.
    This function is used by the evaluator to test the evolved solution.
    
    Args:
        problem: The problem to solve
        
    Returns:
        The solution
    """
    solver = MinimumSpanningTree()
    return solver.solve(problem)

# EVOLVE-BLOCK-END

if __name__ == "__main__":
    print("Optimized MST implementation using Kruskal's algorithm ready for evaluation")

==> sections/case_study/minimum_spanning_trees_trajs/program_4.py <==
# EVOLVE-BLOCK-START
"""
Minimum Spanning Tree
Given an undirected weighted graph, find a minimum spanning tree (MST) — a subset of edges that connects all nodes with minimum total edge weight and no cycles.

Input:
A dictionary with the following keys:
  - "num_nodes": An integer representing the number of nodes in the undirected graph.
  - "edges": A list of [u, v, weight] where u,v are integers in [0..num_nodes-1]
             and weight is a float representing the edge weight.

Example input:
{
  "num_nodes": 5,
  "edges": [
    [0, 1, 1.2],
    [0, 2, 2.3],
    [1, 2, 1.0],
    [2, 3, 3.4],
    [1, 4, 0.9]
  ]
}

Output:
A dictionary with a single key:
  - "mst_edges": A list of [u, v, weight] edges that form the MST of the graph,
                 sorted in ascending order by (u, v) for consistency.

Example output:
{
  "mst_edges": [
    [1, 4, 0.9],
    [1, 2, 1.0],
    [0, 1, 1.2],
    [2, 3, 3.4]
  ]
}

Category: graph

This is the initial implementation that will be evolved by OpenEvolve.
The solve method will be improved through evolution.
"""
import logging
from typing import Any, Dict, List, Optional

class MinimumSpanningTree:
    """
    Implementation of minimum_spanning_tree task using Kruskal's algorithm for improved performance.
    """
    
    def __init__(self):
        """Initialize the MinimumSpanningTree."""
        pass
    
    def solve(self, problem: Dict[str, Any]) -> Dict[str, List[List[float]]]:
        """
        Solve the minimum_spanning_tree problem using Kruskal's algorithm.
        
        Args:
            problem: Dictionary containing problem data specific to minimum_spanning_tree
                   
        Returns:
            The solution in the format expected by the task
        """
        try:
            num_nodes = problem["num_nodes"]
            edges = problem["edges"]

            # Sort edges by weight to facilitate Kruskal's algorithm
            edges_sorted = sorted(edges, key=lambda x: x[2])

            parent = list(range(num_nodes))
            size = [1] * num_nodes  # Using size for union by larger size

            def find(u: int) -> int:
                while parent[u] != u:
                    parent[u] = parent[parent[u]]  # Path compression
                    u = parent[u]
                return u
            
            def union(u: int, v: int) -> bool:
                u_root = find(u)
                v_root = find(v)
                if u_root == v_root:
                    return False  # Already connected
                # Union by size: attach smaller to larger
                if size[u_root] < size[v_root]:
                    parent[u_root] = v_root
                    size[v_root] += size[u_root]
                else:
                    parent[v_root] = u_root
                    size[u_root] += size[v_root]
                return True

            mst_edges = []
            edge_count = 0

            for edge in edges_sorted:
                u, v, w = edge
                if find(u) != find(v):
                    union(u, v)
                    # Ensure consistent ordering for output sorting
                    if u > v:
                        u, v = v, u
                    mst_edges.append([u, v, w])
                    edge_count += 1
                    if edge_count == num_nodes - 1:
                        break  # Early exit once MST is complete

            # Final sort by (u, v) for consistent output
            mst_edges.sort(key=lambda x: (x[0], x[1]))
            return {"mst_edges": mst_edges}
            
        except Exception as e:
            logging.error(f"Error in solve method: {e}")
            raise e
    
    def is_solution(self, problem: Dict[str, Any], solution: Dict[str, Any]) -> bool:
        """
        Check if the provided solution is valid.
        
        Args:
            problem: The original problem
            solution: The proposed solution
                   
        Returns:
            True if the solution is valid, False otherwise
        """
        try:
            if "mst_edges" not in solution:
                logging.error("Solution must contain 'mst_edges'.")
                return False

            ref = self.solve(problem)["mst_edges"]
            proposed = solution["mst_edges"]

            if len(proposed) != len(ref):
                logging.error("Proposed MST has different number of edges than reference MST.")
                return False

            # Compare edge sets exactly after sorting
            if proposed != ref:
                logging.error(
                    f"Proposed MST edges differ from reference MST edges.\nRef: {ref}\nProp: {proposed}"
                )
                return False

            return True
            
        except Exception as e:
            logging.error(f"Error in is_solution method: {e}")
            return False

def run_solver(problem: Dict[str, Any]) -> Dict[str, Any]:
    """
    Main function to run the solver.
    This function is used by the evaluator to test the evolved solution.
    
    Args:
        problem: The problem to solve
        
    Returns:
        The solution
    """
    solver = MinimumSpanningTree()
    return solver.solve(problem)

# EVOLVE-BLOCK-END

if __name__ == "__main__":
    print("Optimized MST implementation using Kruskal's algorithm ready for evaluation")
